Detecting Standard Violation Errors in Smart Contracts

We present SOLAR, a new analysis tool for automatically detecting standard violation errors in Ethereum smart contracts.Given the Ethereum Virtual Machine (EVM) bytecode of a smart contract and a user specified constraint or invariant derived from a technical standard such as ERC-20,SOLAR symbolically executes the contract, explores all possible execution paths, and checks whether it is possible to initiate a sequence of malicious transactions to violate the specified constraint or invariant. Our experimental results highlight the effectiveness of SOLAR in finding new errors in smart con-tracts. Out of the evaluated 779 ERC-20 and 310 ERC-721smart contracts, SOLAR found 255 standard violation errors in 197 vulnerable contracts with only three false positives.237 out of the 255 errors are zero-day errors that are not re-ported before. Our results sound the alarm on the prevalence of standard violation errors in critical smart contracts that manipulate publicly traded digital assets

==> code/hash.py <==
def hash(data):
    values = data_to_bitvec256_array(data)
    // result = (p+1)*SLOT_SIZE*ARRAY_SIZE
    result = (values[0]+1)*SLOT_SIZE*ARRAY_SIZE
    for value in values[0:]:
        result += value * SLOT_SIZE
    return result
